Fiber Fingerprints of Hidden Learning-State Dynamics

A learning system can occupy execution states that are indistinguishable under every declared present-behavior readout yet respond differently to future training. We formalize this through fiber fingerprints: controlled future-learning response laws restricted to present-behavior equivalence classes. Prefix-compatible finite probes induce a predictive quotient functor, a Nerode-type minimal recursively sufficient representation, and a canonical set-level predictive fiber without assuming smoothness, reversibility, finite rank, or a manifold. Under an explicit finite-dimensional Hilbert realization, response decomposes into visible, visible-mode-reuse, and irreducible-new sectors; a history-reachability bridge retains only distinctions generated by natural training histories. Conditional mechanism results then identify a graph-Hodge chronology decomposition, a regular switching class with root-mean-square scale $\sqrt{p}\eta^{3/2}$ and finite-scale corrections, and an exact Adam moment section whose immediate adaptive field is constant while common future gradients can reveal hidden moment differences. Frozen Transformer--LoRA--AdamW studies with Qwen2.5-7B and Mistral-7B-v0.3 support a local action backbone, longer-horizon first-return non-closure, and fresh visible-relative completion with output-range reuse and a low-rank irreducible sector. Stronger claims remain bounded by preregistered negative or mixed results: re-anchored transport is unresolved above its measurement floor; the strict finite-grid Hodge--$3/2$ conjunction is unmet despite prospective contraction; Qwen accessibility is not established in the frozen raw moment chart; and Mistral revelation is future-context dependent rather than bank invariant. Within these support-, scale-, metric-, and context-resolved boundaries, present behavior is not a sufficient statistic for declared future learning.

==> anc/README_SOURCE.md <==
# Fiber Fingerprints of Hidden Learning-State Dynamics - arXiv source

The archive root contains `main.tex`. A current `main.bbl` is included for arXiv compilation; `references.bib` is also supplied for full reproducibility.

Recommended local build:

```text
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex
```

A build using the included `main.bbl` can omit the BibTeX step and run pdfLaTeX three times.

Figures 1-5 are compiled inline from `figures/tikz/*.tikz` using LaTeX/TikZ/PGF. Figures 6-8 are vector PDFs generated from frozen plot-level data by:

```text
python anc/figure_reproducibility/make_data_figures.py --output-dir figures/data
```

The plotting script changes presentation only. It does not recompute scientific statistics or alter frozen empirical verdicts.

The plotting script and frozen plot-level CSV/JSON files are placed under `anc/` as arXiv ancillary files; they are not needed for TeX compilation.


==> anc/figure_reproducibility/frozen_plot_data/README.md <==
# Frozen plot-level data

These files reproduce the four Matplotlib data figures in the Layer-I manuscript. They contain only frozen plot-level values already stated in the manuscript or recovered from the audited vector figures. They do not replace the raw experiment archives or frozen CPU analyses.

- `completion_sectors.csv`: Figure 7 sector fractions, one-sided lower bounds, and median `r95`.
- `switching_exponents.csv`: Figure 8 initial/refined exponents and declared targets.
- `revelation_scaling.csv`: Figure 9a slot-level mean response norms across two banks.
- `revelation_context.csv`: Figure 9b exploratory bank/response cosines.
- `plot_metadata.json`: frozen figure annotations and interpretation boundary.


==> anc/figure_reproducibility/frozen_plot_data/completion_sectors.csv <==
horizon,visible_pct,reuse_pct,irreducible_new_pct,irreducible_new_lcb_pct,median_r95
Source horizon H5,60.29,23.99,15.72,13.64,3
Shifted horizon H6,67.15,19.73,13.13,10.87,3


==> anc/figure_reproducibility/frozen_plot_data/plot_metadata.json <==
{
  "source": "Frozen manuscript ledger and audited vector-figure recovery from the 2026-08-16 visual-final release.",
  "figure_9a_annotation": {
    "median_full_half_ratio": 1.99895,
    "full_zero_gradient_controls": 0,
    "note": "The annotation is a frozen bank-level summary; plotted points are slot-level means across two banks."
  },
  "figure_9b_annotation": {
    "exploratory_pearson_r": 0.923,
    "n": 6,
    "note": "Exploratory diagnostic only; not used to replace the frozen confirmatory criterion."
  },
  "scientific_status": "Plot-level reproduction data only. No theorem, frozen estimate, threshold, or verdict is altered."
}

==> anc/figure_reproducibility/frozen_plot_data/revelation_context.csv <==
slot,reveal_action,replicate,future_gradient_bank_cosine,matched_section_response_cosine
A1,A,1,0.9727386697157581,0.9995056828867199
B1,B,1,-0.49218380050458843,-0.6227247016481858
C1,C,1,0.22797624996226462,0.11424955424821359
A2,A,2,0.020807607961015773,0.6913014349552876
B2,B,2,-0.9996776240583519,-0.9983727497364927
C2,C,2,0.19241185977317898,0.3896651891772045


==> anc/figure_reproducibility/frozen_plot_data/revelation_scaling.csv <==
slot,reveal_action,replicate,half_mean_norm,full_mean_norm
A1,A,1,2.421063561916405e-08,4.8406842933311155e-08
B1,B,1,3.245236673526357e-09,6.487381047644954e-09
C1,C,1,1.574139228543319e-08,3.148529999567125e-08
A2,A,2,2.9509142631501002e-08,5.895522771579248e-08
B2,B,2,4.351457476439057e-08,8.696805048595347e-08
C2,C,2,4.6618604342993037e-08,9.326726947635208e-08


==> anc/figure_reproducibility/frozen_plot_data/switching_exponents.csv <==
quantity,target_exponent,initial_exponent,refined_exponent
crossing count,1.0,1.0204,1.005425
cycle response,1.5,1.5163,1.506284
future bridge I,1.5,1.5258,1.506122
future bridge II,1.5,1.5255,1.5061
softplus control,2.0,2.0095,2.000554


==> anc/figure_reproducibility/make_data_figures.py <==
#!/usr/bin/env python3
"""Rebuild all empirical figures from frozen plot-level data.

Presentation only: this script does not recompute scientific statistics or alter
any frozen verdict. It writes vector PDF plus PNG inspection copies.
"""
from __future__ import annotations

import argparse
import csv
import datetime as dt
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
DATA = HERE / "frozen_plot_data"

BLUE = "#4C78A8"
GOLD = "#D3A52F"
RED = "#B56470"
GRAY = "#6A7179"
DARK = "#3F454B"
RULE = "#D9DDE1"
INK = "#111315"
WHITE = "#FFFFFF"
ACTION_COLOR = {"A": BLUE, "B": RED, "C": GOLD}
ACTION_MARKER = {"A": "o", "B": "s", "C": "^"}


def read_csv(name: str) -> list[dict[str, str]]:
    with (DATA / name).open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def configure() -> None:
    mpl.rcParams.update(
        {
            "text.usetex": True,
            "font.family": "sans-serif",
            "font.sans-serif": ["Helvetica"],
            "text.latex.preamble": r"\usepackage{newtxmath}\renewcommand{\familydefault}{\sfdefault}",
            "mathtext.fontset": "stixsans",
            "figure.dpi": 180,
            "savefig.dpi": 300,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.025,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "font.size": 8.4,
            "axes.labelsize": 8.5,
            "xtick.labelsize": 7.7,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 7.4,
            "axes.linewidth": 0.62,
            "axes.edgecolor": DARK,
            "axes.labelcolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "xtick.major.size": 2.8,
            "ytick.major.size": 2.8,
            "xtick.major.width": 0.62,
            "ytick.major.width": 0.62,
            "text.color": INK,
            "figure.facecolor": WHITE,
            "axes.facecolor": WHITE,
            "legend.handlelength": 1.25,
            "legend.handletextpad": 0.45,
            "legend.columnspacing": 1.15,
        }
    )


def clean_axes(ax: plt.Axes, *, grid_axis: str | None = None, show_left: bool = False) -> None:
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_visible(show_left)
    ax.spines["bottom"].set_color(DARK)
    if not show_left:
        ax.tick_params(axis="y", length=0)
    if grid_axis:
        ax.grid(axis=grid_axis, color=RULE, linewidth=0.58, alpha=0.92)
        ax.set_axisbelow(True)


def save(fig: plt.Figure, out: Path, stem: str) -> None:
    fixed_time = dt.datetime(2026, 8, 16, tzinfo=dt.timezone.utc)
    metadata = {
        "Title": stem,
        "Author": "Qinyou Wang",
        "Subject": "Frozen plot-level data visualization",
        "Keywords": "Fiber Fingerprints; hidden learning-state dynamics",
        "Creator": "Python/Matplotlib",
        "Producer": "Matplotlib",
        "CreationDate": fixed_time,
        "ModDate": fixed_time,
    }
    fig.savefig(out / f"{stem}.pdf", metadata=metadata)
    fig.savefig(out / f"{stem}.png", dpi=220, metadata={"Software": "Python/Matplotlib"})
    plt.close(fig)


def completion(out: Path) -> None:
    rows = read_csv("completion_sectors.csv")
    labels = [r["horizon"] for r in rows]
    visible = np.array([float(r["visible_pct"]) for r in rows])
    reuse = np.array([float(r["reuse_pct"]) for r in rows])
    new = np.array([float(r["irreducible_new_pct"]) for r in rows])
    lcb = [float(r["irreducible_new_lcb_pct"]) for r in rows]
    r95 = [int(r["median_r95"]) for r in rows]

    fig, ax = plt.subplots(figsize=(7.05, 2.05))
    y = np.arange(len(labels))
    h = 0.40
    ax.barh(y, visible, height=h, color=BLUE, linewidth=0, label="visible")
    ax.barh(y, reuse, left=visible, height=h, color=GOLD, linewidth=0, label="visible-range reuse")
    ax.barh(y, new, left=visible + reuse, height=h, color=RED, linewidth=0, label="irreducible-new")

    for i in range(len(labels)):
        ax.text(visible[i] / 2, i, rf"{visible[i]:.2f}\%", ha="center", va="center", color=WHITE, fontsize=7.6, fontweight="bold")
        ax.text(visible[i] + reuse[i] / 2, i, rf"{reuse[i]:.2f}\%", ha="center", va="center", color=INK, fontsize=7.6, fontweight="bold")
        ax.text(visible[i] + reuse[i] + new[i] / 2, i, rf"{new[i]:.2f}\%", ha="center", va="center", color=WHITE, fontsize=7.6, fontweight="bold")
        ax.text(102.4, i, rf"LCB {lcb[i]:.2f}\%   $r_{{95}}={r95[i]}$", ha="left", va="center", fontsize=7.25, color=DARK)

    ax.set_yticks(y, labels)
    ax.invert_yaxis()
    ax.set_xlim(0, 124.0)
    ax.set_xticks([0, 20, 40, 60, 80, 100])
    ax.set_xlabel(r"Median response energy (\%)")
    clean_axes(ax, grid_axis="x")
    ax.legend(frameon=False, ncol=3, loc="upper center", bbox_to_anchor=(0.47, -0.27))
    fig.subplots_adjust(left=0.18, right=0.985, top=0.97, bottom=0.34)
    save(fig, out, "fig_completion_sectors")


def switching(out: Path) -> None:
    rows = read_csv("switching_exponents.csv")
    names = [r["quantity"] for r in rows]
    target = np.array([float(r["target_exponent"]) for r in rows])
    initial = np.array([float(r["initial_exponent"]) for r in rows])
    refined = np.array([float(r["refined_exponent"]) for r in rows])
    d0 = np.abs(initial - target)
    d1 = np.abs(refined - target)

    fig, ax = plt.subplots(figsize=(7.05, 2.72))
    y = np.arange(len(names))
    for i in range(len(names)):
        ax.annotate(
            "",
            xy=(d1[i], i),
            xytext=(d0[i], i),
            arrowprops=dict(arrowstyle="-|>", color=RULE, linewidth=1.35, mutation_scale=7.5, shrinkA=3.5, shrinkB=3.5),
            zorder=1,
        )
    ax.scatter(d0, y, s=40, facecolor=WHITE, edgecolor=BLUE, linewidth=1.15, label="initial grid", zorder=3)
    ax.scatter(d1, y, s=39, facecolor=GOLD, edgecolor=GOLD, linewidth=0.8, label="refined grid", zorder=4)
    for i in range(len(names)):
        ax.annotate(f"{d0[i]:.4f}", (d0[i], i), xytext=(0, 6), textcoords="offset points", ha="center", fontsize=6.6, color=BLUE)
        refined_offset = 7 if i == len(names) - 1 else -9
        ax.annotate(f"{d1[i]:.4f}", (d1[i], i), xytext=(0, refined_offset), textcoords="offset points", ha="center", fontsize=6.6, color=GOLD)

    ax.set_xscale("log")
    ax.set_xlim(3.5e-4, 3.5e-2)
    ax.set_yticks(y, names)
    ax.invert_yaxis()
    ax.set_xlabel(r"Absolute exponent error $|\widehat\beta-\beta_{\rm target}|$ (log scale)")
    clean_axes(ax, grid_axis="x")
    ax.legend(frameon=False, loc="lower right")
    fig.subplots_adjust(left=0.245, right=0.987, top=0.95, bottom=0.23)
    save(fig, out, "fig_switching_convergence")


def revelation(out: Path) -> None:
    scale_rows = read_csv("revelation_scaling.csv")
    ctx_rows = read_csv("revelation_context.csv")

    fig = plt.figure(figsize=(7.15, 3.05))
    gs = fig.add_gridspec(1, 2, width_ratios=[1.45, 1.0], wspace=0.33)

    # Panel a: amplitude scaling.
    ax = fig.add_subplot(gs[0, 0])
    labels = [r["slot"] for r in scale_rows]
    actions = [r["reveal_action"] for r in scale_rows]
    half = np.array([float(r["half_mean_norm"]) for r in scale_rows])
    full = np.array([float(r["full_mean_norm"]) for r in scale_rows])
    x = np.arange(len(scale_rows), dtype=float)
    for i, action in enumerate(actions):
        color = ACTION_COLOR[action]
        ax.plot([x[i] - 0.10, x[i] + 0.10], [half[i], full[i]], color=color, linewidth=1.25, zorder=2)
        ax.scatter(x[i] - 0.10, half[i], s=32, facecolor=WHITE, edgecolor=color, linewidth=1.05, zorder=3)
        ax.scatter(x[i] + 0.10, full[i], s=35, facecolor=color, edgecolor=WHITE, linewidth=0.55, zorder=4)
    ax.scatter([], [], s=32, facecolor=WHITE, edgecolor=GRAY, linewidth=1.05, label="half amplitude")
    ax.scatter([], [], s=35, facecolor=GRAY, edgecolor=WHITE, linewidth=0.55, label="full amplitude")
    ax.set_yscale("log")
    ax.set_xticks(x, [rf"${s[0]}_{{{s[1]}}}$" for s in labels])
    ax.set_xlabel("Reveal action and replicate")
    ax.set_ylabel("Mean response norm across two banks")
    clean_axes(ax, grid_axis="y", show_left=True)
    ax.text(0.02, 0.96, r"median full/half ratio $=1.99895$" + "\n" + r"full zero-gradient controls $=0$", transform=ax.transAxes, va="top", fontsize=7.05, color=GRAY)
    ax.legend(frameon=False, loc="lower right")
    ax.text(-0.17, 1.02, "(a)", transform=ax.transAxes, fontsize=8.5, fontweight="bold")

    # Panel b: context geometry.
    ax = fig.add_subplot(gs[0, 1])
    xx = np.array([float(r["future_gradient_bank_cosine"]) for r in ctx_rows])
    yy = np.array([float(r["matched_section_response_cosine"]) for r in ctx_rows])
    for action in ("A", "B", "C"):
        idx = [i for i, r in enumerate(ctx_rows) if r["reveal_action"] == action]
        ax.scatter(xx[idx], yy[idx], s=42, marker=ACTION_MARKER[action], color=ACTION_COLOR[action], edgecolor=WHITE, linewidth=0.6, label=f"reveal {action}", zorder=3)
    for i, r in enumerate(ctx_rows):
        if xx[i] > 0.82 and yy[i] > 0.82:
            offset, ha, va = (-5, -7), "right", "top"
        elif xx[i] < -0.82 and yy[i] < -0.82:
            offset, ha, va = (5, 6), "left", "bottom"
        else:
            offset, ha, va = (3, 3), "left", "bottom"
        ax.annotate(
            rf"${r['slot'][0]}_{{{r['slot'][1]}}}$",
            (xx[i], yy[i]),
            xytext=offset,
            textcoords="offset points",
            ha=ha,
            va=va,
            fontsize=6.7,
            color=INK,
        )
    lim = (-1.12, 1.12)
    ax.plot(lim, lim, linestyle="--", color=GRAY, linewidth=0.72, zorder=1)
    ax.axhline(0, color=RULE, linewidth=0.62)
    ax.axvline(0, color=RULE, linewidth=0.62)
    ax.set_xlim(lim)
    ax.set_ylim(lim)
    ax.set_aspect("equal", adjustable="box")
    ax.set_xlabel("Future-gradient bank cosine")
    ax.set_ylabel("Matched-section response cosine")
    ax.text(0.03, 0.97, r"exploratory $r=0.923$, $n=6$", transform=ax.transAxes, ha="left", va="top", fontsize=7.0, color=GRAY)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_color(DARK)
    ax.spines["bottom"].set_color(DARK)
    ax.legend(frameon=False, loc="lower right", bbox_to_anchor=(0.985, 0.025), borderaxespad=0.0)
    ax.text(-0.21, 1.02, "(b)", transform=ax.transAxes, fontsize=8.5, fontweight="bold")

    fig.subplots_adjust(left=0.078, right=0.995, top=0.965, bottom=0.19)
    save(fig, out, "fig_revelation_summary")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, default=HERE / "generated")
    args = parser.parse_args()
    out = args.output_dir.resolve()
    out.mkdir(parents=True, exist_ok=True)
    configure()
    completion(out)
    switching(out)
    revelation(out)
    print(f"Wrote figures to {out}")


if __name__ == "__main__":
    main()

